Decentralized gradient descent maximization method for composite nonconvex strongly-concave minimax problems

Minimax problems have recently attracted a lot of research interests. A few efforts have been made to solve decentralized nonconvex strongly-concave (NCSC) minimax-structured optimization; however, all of them focus on smooth problems with at most a constraint on the maximization variable. In this paper, we make the first attempt on solving composite NCSC minimax problems that can have convex nonsmooth terms on both minimization and maximization variables. Our algorithm is designed based on a novel reformulation of the decentralized minimax problem that introduces a multiplier to absorb the dual consensus constraint. The removal of dual consensus constraint enables the most aggressive (i.e., local maximization instead of a gradient ascent step) dual update that leads to the benefit of taking a larger primal stepsize and better complexity results. In addition, the decoupling of the nonsmoothness and consensus on the dual variable eases the analysis of a decentralized algorithm; thus our reformulation creates a new way for interested researchers to design new (and possibly more efficient) decentralized methods on solving NCSC minimax problems. We show a global convergence result of the proposed algorithm and an iteration complexity result to produce a (near) stationary point of the reformulation. Moreover, a relation is established between the (near) stationarities of the reformulation and the original formulation. With this relation, we show that when the dual regularizer is smooth, our algorithm can have lower complexity results (with reduced dependence on a condition number) than existing ones to produce a near-stationary point of the original formulation. Numerical experiments are conducted on a distributionally robust logistic regression to demonstrate the performance of the proposed algorithm.

==> pics/centralized/compare_GDMax_GDA.m <==
clear; close all;

rand('seed', 20230212); randn('seed', 20230212);

for dataset_num = 1:3
    switch dataset_num
        case 1
            load a9a.mat;
            dataset = 'a9a';
        case 2
            load gisette.mat; %Xtrain = full(Xtrain); ytrain = full(ytrain);
            dataset = 'gisette';
        case 3
            load rcv1.mat;
            dataset = 'rcv1';
    end
    
    % normalize data
    [N, d] = size(Xtrain);
    norm_all_sample = full( sqrt( sum(Xtrain.^2, 2) ) );
    Xtrain = spdiags(1./norm_all_sample, 0, N, N) * Xtrain;
    
    
    opts = [];
    opts.tol = 1e-3;
    opts.maxit = 1000;
    opts.beta_x = 1e-3;
    opts.x0 = randn(d,1);
    
    mu_set = [0.01 0.1 1];
    eta_set = [0.5, 0.1, 0.05, 0.01, 0.005, 0.001];
    eta_x_set = [0.5, 0.1, 0.05, 0.01, 0.005, 0.001];
    eta_y_set = [0.5, 0.1, 0.05, 0.01, 0.005, 0.001];
    
    out1 = cell(length(mu_set), length(eta_set));
    out2 = cell(length(mu_set),1);
    
    for mu_num = 1:length(mu_set)
        
        % set the strong convexity constant
        opts.beta_y = mu_set(mu_num);
        fprintf('%s: mu = %f \n', dataset, opts.beta_y);        
        % test GDMax
        for eta_num = 1:length(eta_set)
            opts.eta = eta_set(eta_num);
            fprintf('GDMax running with eta = %f\n', opts.eta);
            [x1, y1, out1{mu_num,eta_num}] = GDMax_DRLR(Xtrain, ytrain, opts);
        end
        
        
        % test GDA
        out2{mu_num} = cell(length(eta_x_set), length(eta_y_set));
        for eta_x_num = 1:length(eta_x_set)
            opts.eta_x = eta_x_set(eta_x_num);
            for eta_y_num = 1:length(eta_y_set)
                opts.eta_y = eta_y_set(eta_y_num);
                fprintf('GDA running with eta_x = %f, eta_y = %f\n', opts.eta_x, opts.eta_y);
                [x2, y2, out2{mu_num}{eta_x_num,eta_y_num}] = GDA_DRLR(Xtrain, ytrain, opts);
            end
        end
    end
    save(['results_comp_GDMax_GDA_', dataset], 'out1','out2');
end
